Measuring Bell non-locality in the presence of signaling

Scientific inquiry seeks causal explanations of observed phenomena. The Bell experiment provides a paradigmatic case, revealing correlations between spatially separated systems that no local model can reproduce. Such correlations, known as Bell non-locality, are typically analyzed under the non-signaling assumption, which requires that local statistics be independent of distant measurement choices. Yet real experiments, as well as applications beyond physics, often involve signaling, raising the question of how non-locality should be characterized without this constraint. We introduce a general method for quantifying Bell non-locality in the presence of signaling, designed to relax locality as little as necessary. Our approach is guided by the question: how often can locality be preserved across repeated trials in explaining the observed correlations? The task reduces to finding the optimal convex decomposition of the observed correlations into local and genuinely non-local components. We solve this problem within the linear-programming framework, obtaining a closed-form solution valid for arbitrary correlations. We further evaluate a corresponding measure of signaling, demonstrating the generality of the method and the non-trivial character of the results. By extending the notion of non-locality beyond the non-signaling regime, our framework reshapes the basis for experimental analysis in physics and offers tools applicable outside physics.

==> anc/SolutionVectorsQ.txt <==
Supplementary Data file for article
"Measuring Bell non-locality in the presence of signaling"
by Mark Broom, Talel Naccache, Emmanuel M. Pothos, Christoph Gallus, and Pawel Blasiak

This file provides a complete listing of the solution set Q in Theorem 2, including its partition into f-, g-, t-, s-, and e-vector categories in Eq.(23), with each category further subdivided into symmetry subclasses of Eq.(30).

Full solution set Q (128 vectors):

{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0},
{1,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{1,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0},
{1,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0},
{1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1},
{0,1,1,1,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,1,0,1,0,0,1,0,0,0,0,0,1,0},
{0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,1},
{0,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,1},
{0,0,0,1,1,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,1,0,1,0,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,1,0,1,1,0,0,0,0,0,1,0},
{0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,1},
{1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1},
{0,1,0,0,1,0,1,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0},
{1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0},
{0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0},
{0,1,0,0,0,1,1,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,1},
{0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0},
{0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,1,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1},
{1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1},
{0,0,1,0,0,1,0,0,1,1,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,1,1,0,1,0,0},
{0,1,0,0,0,0,0,1,1,0,1,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0},
{0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,1,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0},
{0,1,0,0,0,0,0,1,0,0,1,0,1,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,1,1,1,0},
{0,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,1},
{0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1},
{0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,1,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,1},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1},
{1,0,0,1,0,1,1,0,0,1,1,0,0,1,1,0},
{0,1,1,0,1,0,0,1,1,0,0,1,1,0,0,1},
{0,1,1,0,1,0,0,1,0,1,1,0,0,1,1,0},
{1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,1},
{0,1,1,0,0,1,1,0,1,0,0,1,0,1,1,0},
{1,0,0,1,1,0,0,1,0,1,1,0,1,0,0,1},
{0,1,1,0,0,1,1,0,0,1,1,0,1,0,0,1},
{1,0,0,1,1,0,0,1,1,0,0,1,0,1,1,0}

Partition of Q into five categories:

f-vectors (8 elements):

{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0}

g-vectors (16 elements):

{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1}

t-vectors (32 elements):

{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0}

s-vectors (64 elements):

{1,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{1,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0},
{1,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0},
{1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1},
{0,1,1,1,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,1,0,1,0,0,1,0,0,0,0,0,1,0},
{0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,1},
{0,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,1},
{0,0,0,1,1,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,1,0,1,0,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,1,0,1,1,0,0,0,0,0,1,0},
{0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,1},
{1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1},
{0,1,0,0,1,0,1,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0},
{1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0},
{0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0},
{0,1,0,0,0,1,1,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,1},
{0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0},
{0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,1,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1},
{1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1},
{0,0,1,0,0,1,0,0,1,1,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,1,1,0,1,0,0},
{0,1,0,0,0,0,0,1,1,0,1,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0},
{0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,1,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0},
{0,1,0,0,0,0,0,1,0,0,1,0,1,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,1,1,1,0},
{0,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,1},
{0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1},
{0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,1,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,1},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1}

e-vectors (8 elements):

{1,0,0,1,0,1,1,0,0,1,1,0,0,1,1,0},
{0,1,1,0,1,0,0,1,1,0,0,1,1,0,0,1},
{0,1,1,0,1,0,0,1,0,1,1,0,0,1,1,0},
{1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,1},
{0,1,1,0,0,1,1,0,1,0,0,1,0,1,1,0},
{1,0,0,1,1,0,0,1,0,1,1,0,1,0,0,1},
{0,1,1,0,0,1,1,0,0,1,1,0,1,0,0,1},
{1,0,0,1,1,0,0,1,1,0,0,1,0,1,1,0}

Sub-partitioning into sub-classes (orbits) under symmetry group in Eq.(30):

f-vectors (single class; 8 elements):

falpha:
{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0}

g-vectors (single class; 16 elements):

gbeta:
{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1}

t-vectors (two classes; 16 elements each):

tbeta:
{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0}

tgamma:
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1}

s-vectors (three classes; 16, 16 and 32 elements respectively):

sbeta:
{1,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{1,1,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,0,1,1,1,0,0,0,0,0,0,1,0,1,0,0},
{0,1,1,1,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,1,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,1,1,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,1,1,0,1,0,0,0,0,0,1},
{0,1,0,0,0,1,1,1,1,0,0,0,0,0,1,0},
{0,1,0,0,0,0,0,1,1,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,1,0,1,0,0,0,1},
{0,0,0,1,0,1,0,0,1,0,1,1,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,1,0,1,0,0},
{0,0,0,1,0,1,0,0,0,0,1,0,1,1,1,0},
{0,0,1,0,1,0,0,0,0,0,0,1,1,1,0,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,1,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,1}

sgamma:
{1,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,1,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0},
{0,1,1,1,1,0,0,0,1,0,0,0,0,0,0,1},
{0,0,0,1,1,1,1,0,1,0,0,0,0,0,0,1},
{0,0,1,0,1,1,0,1,0,1,0,0,0,0,1,0},
{0,1,0,0,1,0,1,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,1,1,0,0,0,0,1},
{0,0,1,0,0,1,0,0,1,1,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,1,1,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,1,1,1,0},
{0,1,0,0,0,0,1,0,0,0,1,0,1,1,0,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,1,1},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,1}

sdelta:
{1,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{1,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{1,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,1,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,1,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,1,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,1,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,1,0,1,0,0,1,0,0,0,0,0,1,0},
{0,0,1,0,1,1,1,0,0,1,0,0,0,0,0,1},
{0,0,0,1,1,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,1,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,1,0,1,1,0,0,0,0,0,1,0},
{1,0,0,0,1,0,1,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,1,1,1,0,0,0,0,0,0,1},
{1,0,0,0,0,1,1,1,0,1,0,0,0,0,1,0},
{0,1,0,0,0,1,1,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,1,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,1,1,1,0,0,0,1,0},
{1,0,0,0,0,0,0,1,1,1,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,1},
{0,1,0,0,0,0,0,1,1,0,1,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,1,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,1,1,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,1,1,0,0,0},
{0,1,0,0,0,0,0,1,0,0,1,0,1,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,1,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,1,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,1,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,1,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,1,1},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,1}

e-vectors (single class; 8 elements):

ealpha:
{1,0,0,1,0,1,1,0,0,1,1,0,0,1,1,0},
{0,1,1,0,1,0,0,1,1,0,0,1,1,0,0,1},
{0,1,1,0,1,0,0,1,0,1,1,0,0,1,1,0},
{1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,1},
{0,1,1,0,0,1,1,0,1,0,0,1,0,1,1,0},
{1,0,0,1,1,0,0,1,0,1,1,0,1,0,0,1},
{0,1,1,0,0,1,1,0,0,1,1,0,1,0,0,1},
{1,0,0,1,1,0,0,1,1,0,0,1,0,1,1,0}

==> anc/SolutionVectorsS.txt <==
Supplementary Data file for article
"Measuring Bell non-locality in the presence of signaling"
by Mark Broom, Talel Naccache, Emmanuel M. Pothos, Christoph Gallus, and Pawel Blasiak

This file provides a complete listing of the solution set S in Theorem 3, including its partition into f-, g-, t- and z-vector categories in Eq.(24), with each category further subdivided into symmetry subclasses of Eq.(30).

Full solution set S (120 vectors):

{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0},
{2,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{2,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{2,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{2,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,2,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,2,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,2,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,2,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,2,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,2,1,1,0,0,0,0,0,0,1,0,1,0,0},
{1,0,2,1,0,1,0,0,0,1,0,0,0,0,1,0},
{1,0,2,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,2,1,0,0,0,1,0,0,0,0,0,0,1},
{0,1,1,2,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,2,0,1,0,0,1,0,0,0,0,0,1,0},
{0,1,1,2,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,2,1,1,0,0,1,0,0,0,0,0,1},
{0,0,1,0,2,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,2,1,1,0,1,0,0,0,0,0,0,1},
{0,0,0,1,2,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,2,0,1,0,1,0,0,0,0,1,0},
{0,0,1,0,1,2,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,2,0,1,1,0,0,0,0,0,1,0},
{0,0,0,1,1,2,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,2,1,0,1,0,0,0,0,0,1},
{1,0,0,0,1,0,2,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,2,1,1,0,0,0,0,0,0,1},
{0,1,0,0,1,0,2,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,2,0,1,0,0,0,0,1,0},
{1,0,0,0,0,1,1,2,0,0,0,1,1,0,0,0},
{0,1,0,0,0,1,1,2,1,0,0,0,0,0,1,0},
{0,1,0,0,0,1,1,2,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,2,1,1,0,0,0,0,1},
{0,1,0,0,0,0,0,1,2,1,1,0,0,0,1,0},
{0,0,0,1,1,0,0,0,2,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,2,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,2,0,1,0,0,0,1},
{1,0,0,0,0,0,0,1,1,2,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,2,0,1,0,0,0,1},
{0,0,1,0,0,1,0,0,1,2,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,2,1,0,1,0,0},
{0,1,0,0,0,0,0,1,1,0,2,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,2,1,0,1,0,0},
{0,0,0,1,0,1,0,0,1,0,2,1,1,0,0,0},
{1,0,0,0,0,0,1,0,0,1,1,2,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,2,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,2,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,2,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,2,1,1,0},
{0,1,0,0,0,0,0,1,0,0,1,0,2,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,2,1,1,0},
{0,0,0,1,0,1,0,0,0,0,1,0,2,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,2,0,1},
{0,1,0,0,0,0,1,0,0,0,1,0,1,2,0,1},
{0,0,1,0,1,0,0,0,0,0,0,1,1,2,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,2,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,2,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,2,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,2,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,2,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,2},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,2},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,2},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,2}

Partition of Q into five categories:

f-vectors (8 elements):

{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0}

g-vectors (16 elements):

{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1}

t-vectors (32 elements):

{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0}

z-vectors (64 elements):

{2,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{2,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{2,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{2,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,2,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,2,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,2,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,2,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,2,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,2,1,1,0,0,0,0,0,0,1,0,1,0,0},
{1,0,2,1,0,1,0,0,0,1,0,0,0,0,1,0},
{1,0,2,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,2,1,0,0,0,1,0,0,0,0,0,0,1},
{0,1,1,2,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,2,0,1,0,0,1,0,0,0,0,0,1,0},
{0,1,1,2,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,2,1,1,0,0,1,0,0,0,0,0,1},
{0,0,1,0,2,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,2,1,1,0,1,0,0,0,0,0,0,1},
{0,0,0,1,2,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,2,0,1,0,1,0,0,0,0,1,0},
{0,0,1,0,1,2,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,2,0,1,1,0,0,0,0,0,1,0},
{0,0,0,1,1,2,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,2,1,0,1,0,0,0,0,0,1},
{1,0,0,0,1,0,2,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,2,1,1,0,0,0,0,0,0,1},
{0,1,0,0,1,0,2,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,2,0,1,0,0,0,0,1,0},
{1,0,0,0,0,1,1,2,0,0,0,1,1,0,0,0},
{0,1,0,0,0,1,1,2,1,0,0,0,0,0,1,0},
{0,1,0,0,0,1,1,2,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,2,1,1,0,0,0,0,1},
{0,1,0,0,0,0,0,1,2,1,1,0,0,0,1,0},
{0,0,0,1,1,0,0,0,2,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,2,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,2,0,1,0,0,0,1},
{1,0,0,0,0,0,0,1,1,2,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,2,0,1,0,0,0,1},
{0,0,1,0,0,1,0,0,1,2,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,2,1,0,1,0,0},
{0,1,0,0,0,0,0,1,1,0,2,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,2,1,0,1,0,0},
{0,0,0,1,0,1,0,0,1,0,2,1,1,0,0,0},
{1,0,0,0,0,0,1,0,0,1,1,2,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,2,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,2,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,2,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,2,1,1,0},
{0,1,0,0,0,0,0,1,0,0,1,0,2,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,2,1,1,0},
{0,0,0,1,0,1,0,0,0,0,1,0,2,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,2,0,1},
{0,1,0,0,0,0,1,0,0,0,1,0,1,2,0,1},
{0,0,1,0,1,0,0,0,0,0,0,1,1,2,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,2,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,2,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,2,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,2,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,2,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,2},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,2},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,2},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,2}

Sub-partitioning into sub-classes (orbits) under symmetry group in Eq.(30):

f-vectors (single class; 8 elements):

falpha:
{1,1,0,0,0,0,1,1,0,0,0,0,0,0,0,0},
{0,0,1,1,1,1,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,1,1,0,0,0,0,1,1},
{0,0,0,0,0,0,0,0,0,0,1,1,1,1,0,0},
{1,0,1,0,0,0,0,0,0,1,0,1,0,0,0,0},
{0,1,0,1,0,0,0,0,1,0,1,0,0,0,0,0},
{0,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1},
{0,0,0,0,0,1,0,1,0,0,0,0,1,0,1,0}

g-vectors (single class; 16 elements):

gbeta:
{1,0,0,0,0,0,1,1,0,1,0,1,0,0,0,0},
{0,1,0,0,0,0,1,1,1,0,1,0,0,0,0,0},
{0,0,1,0,1,1,0,0,0,1,0,1,0,0,0,0},
{0,0,0,1,1,1,0,0,1,0,1,0,0,0,0,0},
{0,0,1,1,1,0,0,0,0,0,0,0,0,1,0,1},
{0,0,1,1,0,1,0,0,0,0,0,0,1,0,1,0},
{1,1,0,0,0,0,1,0,0,0,0,0,0,1,0,1},
{1,1,0,0,0,0,0,1,0,0,0,0,1,0,1,0},
{0,1,0,1,0,0,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,0,0,0,0,1,0,0,0,0,1,1},
{0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,0,0,0,0,0,0,0,1,1,1,0,0},
{0,0,0,0,0,1,0,1,0,0,1,1,1,0,0,0},
{0,0,0,0,1,0,1,0,0,0,1,1,0,1,0,0},
{0,0,0,0,0,1,0,1,1,1,0,0,0,0,1,0},
{0,0,0,0,1,0,1,0,1,1,0,0,0,0,0,1}

t-vectors (two classes; 16 elements each):

tbeta:
{1,1,0,0,0,0,1,0,1,1,0,0,0,0,0,1},
{1,1,0,0,0,0,0,1,1,1,0,0,0,0,1,0},
{1,0,0,0,0,0,1,1,0,1,0,0,0,0,1,1},
{0,1,0,0,0,0,1,1,1,0,0,0,0,0,1,1},
{0,0,1,1,1,0,0,0,0,0,1,1,0,1,0,0},
{0,0,1,1,0,1,0,0,0,0,1,1,1,0,0,0},
{0,0,1,0,1,1,0,0,0,0,0,1,1,1,0,0},
{0,0,0,1,1,1,0,0,0,0,1,0,1,1,0,0},
{1,0,1,0,1,0,1,0,0,1,0,0,0,0,0,1},
{1,0,1,0,1,0,1,0,0,0,0,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,0,1,0,1,0,1},
{0,0,1,0,1,0,0,0,0,1,0,1,0,1,0,1},
{0,1,0,1,0,1,0,1,1,0,0,0,0,0,1,0},
{0,1,0,1,0,1,0,1,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,0,1,1,0,1,0,1,0,1,0},
{0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,0}

tgamma
{1,1,0,0,0,0,1,0,0,0,1,1,0,1,0,0},
{1,1,0,0,0,0,0,1,0,0,1,1,1,0,0,0},
{1,0,0,0,0,0,1,1,0,0,0,1,1,1,0,0},
{0,1,0,0,0,0,1,1,0,0,1,0,1,1,0,0},
{0,0,1,1,1,0,0,0,1,1,0,0,0,0,0,1},
{0,0,1,1,0,1,0,0,1,1,0,0,0,0,1,0},
{0,0,1,0,1,1,0,0,0,1,0,0,0,0,1,1},
{0,0,0,1,1,1,0,0,1,0,0,0,0,0,1,1},
{1,0,1,0,0,1,0,1,0,1,0,0,0,0,1,0},
{1,0,1,0,0,1,0,1,0,0,0,1,1,0,0,0},
{1,0,0,0,0,0,0,1,0,1,0,1,1,0,1,0},
{0,0,1,0,0,1,0,0,0,1,0,1,1,0,1,0},
{0,1,0,1,1,0,1,0,1,0,0,0,0,0,0,1},
{0,1,0,1,1,0,1,0,0,0,1,0,0,1,0,0},
{0,1,0,0,0,0,1,0,1,0,1,0,0,1,0,1},
{0,0,0,1,1,0,0,0,1,0,1,0,0,1,0,1}

z-vectors (three classes; 16, 16 and 32 elements respectively):

zbeta:
{2,1,1,0,0,0,1,0,0,1,0,0,0,0,0,1},
{1,2,0,1,0,0,0,1,1,0,0,0,0,0,1,0},
{1,0,2,1,1,0,0,0,0,0,0,1,0,1,0,0},
{0,1,1,2,0,1,0,0,0,0,1,0,1,0,0,0},
{0,0,1,0,2,1,1,0,0,0,0,1,0,1,0,0},
{0,0,0,1,1,2,0,1,0,0,1,0,1,0,0,0},
{1,0,0,0,1,0,2,1,0,1,0,0,0,0,0,1},
{0,1,0,0,0,1,1,2,1,0,0,0,0,0,1,0},
{0,1,0,0,0,0,0,1,2,1,1,0,0,0,1,0},
{1,0,0,0,0,0,1,0,1,2,0,1,0,0,0,1},
{0,0,0,1,0,1,0,0,1,0,2,1,1,0,0,0},
{0,0,1,0,1,0,0,0,0,1,1,2,0,1,0,0},
{0,0,0,1,0,1,0,0,0,0,1,0,2,1,1,0},
{0,0,1,0,1,0,0,0,0,0,0,1,1,2,0,1},
{0,1,0,0,0,0,0,1,1,0,0,0,1,0,2,1},
{1,0,0,0,0,0,1,0,0,1,0,0,0,1,1,2}

zgamma:
{2,1,1,0,0,0,0,1,0,0,0,1,1,0,0,0},
{1,2,0,1,0,0,1,0,0,0,1,0,0,1,0,0},
{1,0,2,1,0,1,0,0,0,1,0,0,0,0,1,0},
{0,1,1,2,1,0,0,0,1,0,0,0,0,0,0,1},
{0,0,0,1,2,1,1,0,1,0,0,0,0,0,0,1},
{0,0,1,0,1,2,0,1,0,1,0,0,0,0,1,0},
{0,1,0,0,1,0,2,1,0,0,1,0,0,1,0,0},
{1,0,0,0,0,1,1,2,0,0,0,1,1,0,0,0},
{0,0,0,1,1,0,0,0,2,1,1,0,0,0,0,1},
{0,0,1,0,0,1,0,0,1,2,0,1,0,0,1,0},
{0,1,0,0,0,0,1,0,1,0,2,1,0,1,0,0},
{1,0,0,0,0,0,0,1,0,1,1,2,1,0,0,0},
{1,0,0,0,0,0,0,1,0,0,0,1,2,1,1,0},
{0,1,0,0,0,0,1,0,0,0,1,0,1,2,0,1},
{0,0,1,0,0,1,0,0,0,1,0,0,1,0,2,1},
{0,0,0,1,1,0,0,0,1,0,0,0,0,1,1,2}

zdelta:
{2,1,1,0,0,0,1,0,0,0,0,1,0,1,0,0},
{2,1,1,0,0,0,0,1,0,1,0,0,0,0,1,0},
{1,2,0,1,0,0,1,0,1,0,0,0,0,0,0,1},
{1,2,0,1,0,0,0,1,0,0,1,0,1,0,0,0},
{1,0,2,1,1,0,0,0,0,1,0,0,0,0,0,1},
{1,0,2,1,0,1,0,0,0,0,0,1,1,0,0,0},
{0,1,1,2,1,0,0,0,0,0,1,0,0,1,0,0},
{0,1,1,2,0,1,0,0,1,0,0,0,0,0,1,0},
{0,0,1,0,2,1,1,0,0,1,0,0,0,0,0,1},
{0,0,0,1,2,1,1,0,0,0,1,0,0,1,0,0},
{0,0,1,0,1,2,0,1,0,0,0,1,1,0,0,0},
{0,0,0,1,1,2,0,1,1,0,0,0,0,0,1,0},
{1,0,0,0,1,0,2,1,0,0,0,1,0,1,0,0},
{0,1,0,0,1,0,2,1,1,0,0,0,0,0,0,1},
{1,0,0,0,0,1,1,2,0,1,0,0,0,0,1,0},
{0,1,0,0,0,1,1,2,0,0,1,0,1,0,0,0},
{0,1,0,0,0,0,1,0,2,1,1,0,0,0,0,1},
{0,0,0,1,0,1,0,0,2,1,1,0,0,0,1,0},
{1,0,0,0,0,0,0,1,1,2,0,1,0,0,1,0},
{0,0,1,0,1,0,0,0,1,2,0,1,0,0,0,1},
{0,1,0,0,0,0,0,1,1,0,2,1,1,0,0,0},
{0,0,0,1,1,0,0,0,1,0,2,1,0,1,0,0},
{1,0,0,0,0,0,1,0,0,1,1,2,0,1,0,0},
{0,0,1,0,0,1,0,0,0,1,1,2,1,0,0,0},
{0,1,0,0,0,0,0,1,0,0,1,0,2,1,1,0},
{0,0,1,0,0,1,0,0,0,0,0,1,2,1,1,0},
{1,0,0,0,0,0,1,0,0,0,0,1,1,2,0,1},
{0,0,0,1,1,0,0,0,0,0,1,0,1,2,0,1},
{1,0,0,0,0,0,0,1,0,1,0,0,1,0,2,1},
{0,0,0,1,0,1,0,0,1,0,0,0,1,0,2,1},
{0,1,0,0,0,0,1,0,1,0,0,0,0,1,1,2},
{0,0,1,0,1,0,0,0,0,1,0,0,0,1,1,2}
